Path Planning of Unmanned System using Carrot-chasing Algorithm

When an unmanned system is launched for a mission-critical task, it is required to follow a predetermined path. It means the unmanned system requires a path following algorithm for the completion of the mission. Since the predetermined path is typically given by a set of data-points, not only the curvature and derivative of the pre-determined path are absent, but also it requires a large size of on-board memory. In this work, we study a simple path following algorithm called Carrot-chasing algorithm that uses a simple controller in the form of a proportional controller to control the movement of an unmanned system.

==> CarrotChasing.m <==
%Initialization
Va = 25; %m/s
phi = 0.9;
figure;
Vx = Va*cos(phi);
Vy = Va*sin(phi);
Wa = [6 65]; %x coordinates of waypoints
Wb = [12 35]; %y coordinates of waypoints
Px = 10; Py = 28;
P = [Px Py];
hold off;
plot(Wa, Wb,'-d');
%axis([0 60 0 60]);
axis equal;
grid on;

Ru = sqrt((Wb(1)-Py)^2 + (Wa(1) -Px)^2);
theta = abs(atan((Wb(2) - Wb(1))/...
    (Wa(2) - Wa(1))));
thetaU = abs(atan((Py - Wb(1))/...
    (Px - Wa(1))));
beta = abs(theta - thetaU);

R = Ru*cos(beta);
e = Ru*sin(beta);
hold on;
plot(Px,Py,'pr');
plot([Wa(1) Px],[Wb(1) Py],'--g');

delta = 5;
xt = Wa(1) + (R+delta)*cos(theta);
yt = Wb(1) + (R+delta)*sin(theta);
plot(xt,yt,'^b');

K =0.5;
K2 = 35;
while abs(e) > 0.2
    t = 0.05;
    
    phiD = abs(atan((yt -Py)/(xt-Px)));
    u = K*(phiD - phi)*Va - K2*e;
    %u = K*(phiD - phi)*Va;
    if u > 1
        u = 1;
    end
    phi = phiD;
    
    Vy = Va*sin(phi) + u*t;
    Vx = sqrt(Va*Va - Vy*Vy);
    Px = Px + Vx*t;
    Py = Py + Vy*t;
    t = t + 0.1;
    drawnow;
    plot(Px,Py,'pb');
    Ru = sqrt((Wb(1)-Py)^2 + (Wa(1) -Px)^2);
    thetaU = abs(atan((Py - Wb(1))/...
        (Px - Wa(1))));
    beta = abs(theta - thetaU);

    R = Ru*cos(beta);
    e = Ru*sin(beta);
    %plot([Wa(1) Px],[Wb(1) Py],'--g');
    xt = Wa(1) + (R+delta)*cos(theta);
    yt = Wb(1) + (R+delta)*sin(theta);
    plot(xt,yt,'^b');
    pause(1);
end

legend('Waypoints','Unmanned System','','VTP');
